Enhancing CryptoGuards Deployability for Continuous Software Security Scanning

The increasing development speed via Agile may introduce overlooked security steps in the process, with an example being the Iowa Caucus application. Verifying the protection of confidential information such as social security numbers requires security at all levels, providing protection through any connected applications. CryptoGuard is a static code analyzer for Java. This program verifies that developers do not leave vulnerabilities in their applications. The program aids the developer by identifying cryptographic misuses such as hard-coded keys, weak program hashes, and using insecure protocols. In my Master's thesis work, I made several important contributions to improving the deployability, accessibility, and usability of CryptoGuard. I extended CryptoGuard to scan source and compiled code, created live documentation, and supported a dual cloud and local tool-suite. I also created build tool plugins and a program aid for CryptoGuard. In addition, I also analyzed several Java-related surveys encompassing more than 50,000 developers and reported interesting current practices of real-world software developers.

==> Resources/SourceCode/BaseAnalyzerRouting.java <==
/* Licensed under GPL-3.0 */
package analyzer;

import frontEnd.Interface.outputRouting.ExceptionHandler;
import frontEnd.Interface.outputRouting.ExceptionId;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Collections;
import java.util.List;
import org.apache.commons.lang3.StringUtils;
import org.apache.logging.log4j.Logger;
import rule.base.BaseRuleChecker;
import rule.engine.EngineType;
import soot.Scene;
import soot.SootClass;
import soot.options.Options;
import util.Utils;

/**
 * BaseAnalyzerRouting class.
 *
 * @author CryptoguardTeam Created on 2019-01-26.
 * @version 03.07.01
 * @since 02.02.00
 *     <p>The class to handle the routing for the different use cases.
 */
public class BaseAnalyzerRouting {

  private static final Logger log =
      org.apache.logging.log4j.LogManager.getLogger(BaseAnalyzerRouting.class);

  /**
   * environmentRouting.
   *
   * @param routingType a {@link rule.engine.EngineType} object.
   * @param criteriaClass a {@link java.lang.String} object.
   * @param criteriaMethod a {@link java.lang.String} object.
   * @param criteriaParam a int.
   * @param snippetPath a {@link java.util.List} object.
   * @param projectDependency a {@link java.util.List} object.
   * @param checker a {@link rule.base.BaseRuleChecker} object.
   * @param mainKlass a {@link java.lang.String} object.
   * @param androidHome a {@link java.lang.String} object.
   * @param javaHome a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void environmentRouting(
      EngineType routingType,
      String criteriaClass,
      String criteriaMethod,
      int criteriaParam,
      List<String> snippetPath,
      List<String> projectDependency,
      BaseRuleChecker checker,
      String mainKlass,
      String androidHome,
      String javaHome)
      throws ExceptionHandler {

    switch (routingType) {
      case JAR:
        setupBaseJar(
            criteriaClass,
            criteriaMethod,
            criteriaParam,
            snippetPath.get(0),
            projectDependency.size() >= 1 ? projectDependency.get(0) : null,
            checker,
            mainKlass,
            javaHome);
        break;
      case APK:
        setupBaseAPK(
            criteriaClass,
            criteriaMethod,
            criteriaParam,
            snippetPath.get(0),
            checker,
            mainKlass,
            androidHome,
            javaHome);
        break;
      case DIR:
        setupBaseDir(
            criteriaClass,
            criteriaMethod,
            criteriaParam,
            snippetPath,
            projectDependency,
            checker,
            mainKlass,
            javaHome);
        break;
      case JAVAFILES:
        setupBaseJava(
            criteriaClass,
            criteriaMethod,
            criteriaParam,
            snippetPath,
            projectDependency,
            checker,
            mainKlass,
            javaHome);
        break;
      case CLASSFILES:
        setupBaseJavaClass(
            criteriaClass,
            criteriaMethod,
            criteriaParam,
            snippetPath,
            projectDependency,
            checker,
            mainKlass,
            javaHome);
        break;
    }
  }

  // region Case Handlers

  // region JAR

  /**
   * setupBaseJar.
   *
   * @param criteriaClass a {@link java.lang.String} object.
   * @param criteriaMethod a {@link java.lang.String} object.
   * @param criteriaParam a int.
   * @param projectJarPath a {@link java.lang.String} object.
   * @param projectDependencyPath a {@link java.lang.String} object.
   * @param checker a {@link rule.base.BaseRuleChecker} object.
   * @param mainKlass a {@link java.lang.String} object.
   * @param javaHome a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void setupBaseJar(
      String criteriaClass,
      String criteriaMethod,
      int criteriaParam,
      String projectJarPath,
      String projectDependencyPath,
      BaseRuleChecker checker,
      String mainKlass,
      String javaHome)
      throws ExceptionHandler {

    List<String> classNames = Utils.getClassNamesFromJarArchive(projectJarPath);

    for (String dependency : Utils.getJarsInDirectory(projectDependencyPath))
      classNames.addAll(Utils.getClassNamesFromJarArchive(dependency));

    Scene.v()
        .setSootClassPath(
            Utils.join(
                ":",
                projectJarPath,
                Utils.getBaseSoot(javaHome),
                Utils.join(":", Utils.getJarsInDirectory(projectDependencyPath))));
    log.debug("Setting the soot class path as: " + Scene.v().getSootClassPath());

    loadBaseSootInfo(classNames, criteriaClass, criteriaMethod, criteriaParam, checker, "_JAR_");
  }

  // endregion
  // region APK

  /**
   * setupBaseAPK.
   *
   * @param criteriaClass a {@link java.lang.String} object.
   * @param criteriaMethod a {@link java.lang.String} object.
   * @param criteriaParam a int.
   * @param projectJarPath a {@link java.lang.String} object.
   * @param checker a {@link rule.base.BaseRuleChecker} object.
   * @param mainKlass a {@link java.lang.String} object.
   * @param androidHome a {@link java.lang.String} object.
   * @param javaHome a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void setupBaseAPK(
      String criteriaClass,
      String criteriaMethod,
      int criteriaParam,
      String projectJarPath,
      BaseRuleChecker checker,
      String mainKlass,
      String androidHome,
      String javaHome)
      throws ExceptionHandler {

    List<String> classNames = Utils.getClassNamesFromApkArchive(projectJarPath);

    Options.v().set_src_prec(Options.src_prec_apk);
    Options.v().set_android_jars(Utils.osPathJoin(androidHome, "platforms"));
    Options.v().set_soot_classpath(Utils.getBaseSoot(javaHome));

    Options.v().set_process_dir(Collections.singletonList(projectJarPath));
    Options.v().set_whole_program(true);

    loadBaseSootInfo(classNames, criteriaClass, criteriaMethod, criteriaParam, checker, "_APK_");
  }

  // endregion
  // region BaseDir

  /**
   * setupBaseDir.
   *
   * @param criteriaClass a {@link java.lang.String} object.
   * @param criteriaMethod a {@link java.lang.String} object.
   * @param criteriaParam a int.
   * @param snippetPath a {@link java.util.List} object.
   * @param projectDependency a {@link java.util.List} object.
   * @param checker a {@link rule.base.BaseRuleChecker} object.
   * @param mainKlass a {@link java.lang.String} object.
   * @param javaHome a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void setupBaseDir(
      String criteriaClass,
      String criteriaMethod,
      int criteriaParam,
      List<String> snippetPath,
      List<String> projectDependency,
      BaseRuleChecker checker,
      String mainKlass,
      String javaHome)
      throws ExceptionHandler {

    Options.v().set_output_format(Options.output_format_jimple);
    Options.v().set_src_prec(Options.src_prec_java);

    Scene.v()
        .setSootClassPath(
            Utils.getBaseSoot(javaHome)
                + ":"
                + Utils.join(":", snippetPath)
                + ":"
                + Utils.buildSootClassPath(projectDependency));

    List<String> classNames = Utils.getClassNamesFromSnippet(snippetPath);

    loadBaseSootInfo(classNames, criteriaClass, criteriaMethod, criteriaParam, checker, "_DIR_");
  }

  // endregion
  // region JavaFiles
  // Like Dir

  /**
   * setupBaseJava.
   *
   * @param criteriaClass a {@link java.lang.String} object.
   * @param criteriaMethod a {@link java.lang.String} object.
   * @param criteriaParam a int.
   * @param snippetPath a {@link java.util.List} object.
   * @param projectDependency a {@link java.util.List} object.
   * @param checker a {@link rule.base.BaseRuleChecker} object.
   * @param mainKlass a {@link java.lang.String} object.
   * @param javaHome a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void setupBaseJava(
      String criteriaClass,
      String criteriaMethod,
      int criteriaParam,
      List<String> snippetPath,
      List<String> projectDependency,
      BaseRuleChecker checker,
      String mainKlass,
      String javaHome)
      throws ExceptionHandler {

    Options.v().set_src_prec(Options.src_prec_java);
    Options.v().set_output_format(Options.output_format_jimple);

    Options.v().set_verbose(true);
    Options.v().set_validate(true);
    Options.v().set_whole_program(true);

    List<String> classNames = Utils.retrieveFullyQualifiedName(snippetPath);

    Scene.v()
        .setSootClassPath(
            Utils.surround(
                ":",
                Utils.getBaseSoot(javaHome),
                Utils.joinSpecialSootClassPath(snippetPath),
                Utils.buildSootClassPath(projectDependency)));
    log.debug("Setting the soot class path as: " + Scene.v().getSootClassPath());

    for (String dependency : Utils.getJarsInDirectories(projectDependency)) {
      classNames.addAll(Utils.getClassNamesFromJarArchive(dependency));
    }

    loadBaseSootInfo(classNames, criteriaClass, criteriaMethod, criteriaParam, checker, mainKlass);
  }

  // endregion
  // region JavaClassFiles
  // Like Jar

  /**
   * setupBaseJavaClass.
   *
   * @param criteriaClass a {@link java.lang.String} object.
   * @param criteriaMethod a {@link java.lang.String} object.
   * @param criteriaParam a int.
   * @param sourceJavaClasses a {@link java.util.List} object.
   * @param projectDependencyPath a {@link java.util.List} object.
   * @param checker a {@link rule.base.BaseRuleChecker} object.
   * @param mainKlass a {@link java.lang.String} object.
   * @param javaHome a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void setupBaseJavaClass(
      String criteriaClass,
      String criteriaMethod,
      int criteriaParam,
      List<String> sourceJavaClasses,
      List<String> projectDependencyPath,
      BaseRuleChecker checker,
      String mainKlass,
      String javaHome)
      throws ExceptionHandler {

    Options.v().set_src_prec(Options.src_prec_only_class);
    Options.v().set_output_format(Options.output_format_jimple);

    Options.v().set_verbose(true);
    Options.v().set_validate(true);
    Options.v().set_whole_program(true);

    List<String> classNames = Utils.retrieveFullyQualifiedName(sourceJavaClasses);

    Scene.v()
        .setSootClassPath(
            Utils.surround(
                ":",
                Utils.joinSpecialSootClassPath(sourceJavaClasses),
                Utils.getBaseSoot(javaHome),
                Utils.join(":", Utils.getJarsInDirectories(projectDependencyPath))));
    log.debug("Setting the soot class path as: " + Scene.v().getSootClassPath());

    for (String clazz : classNames) {
      log.debug("Working with the full class path: " + clazz);
      Options.v().classes().add(clazz);
    }

    for (String dependency : Utils.getJarsInDirectories(projectDependencyPath))
      classNames.addAll(Utils.getClassNamesFromJarArchive(dependency));

    loadBaseSootInfo(classNames, criteriaClass, criteriaMethod, criteriaParam, checker, mainKlass);
  }
  // endregion

  /**
   * loadBaseSootInfo.
   *
   * @param classNames a {@link java.util.List} object.
   * @param criteriaClass a {@link java.lang.String} object.
   * @param criteriaMethod a {@link java.lang.String} object.
   * @param criteriaParam a int.
   * @param checker a {@link rule.base.BaseRuleChecker} object.
   * @param mainKlass a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void loadBaseSootInfo(
      List<String> classNames,
      String criteriaClass,
      String criteriaMethod,
      int criteriaParam,
      BaseRuleChecker checker,
      String mainKlass)
      throws ExceptionHandler {

    Options.v().set_keep_line_number(true);
    Options.v().set_allow_phantom_refs(true);
    List<String> ignoreLibs =
        Arrays.asList("okhttp3.Request$Builder", "retrofit2.Retrofit$Builder");
    for (String clazz : BaseAnalyzer.CRITERIA_CLASSES) {
      log.debug("Loading with the class: " + clazz);
      try {
        SootClass runningClass;
        if ((runningClass = Scene.v().loadClassAndSupport(clazz)).isPhantom()
            && !ignoreLibs.contains(runningClass.getName())) {
          log.fatal("Class: " + clazz + " is not properly loaded");
          throw new ExceptionHandler(
              "Class: " + clazz + " is not properly loaded", ExceptionId.LOADING);
        }
        log.debug("Successfully loaded the class: " + clazz);
      } catch (ExceptionHandler e) {
        throw e;
      } catch (Error | Exception e) {
        log.fatal("Error loading Class: " + clazz);
        throw new ExceptionHandler("Error loading Class: " + clazz, ExceptionId.LOADING);
      }
    }

    boolean mainMethodFound = false;
    boolean avoidMainKlass =
        StringUtils.isNotEmpty(mainKlass)
            && !mainKlass.equals("_JAR_")
            && !mainKlass.equals("_APK_")
            && !mainKlass.equals("_DIR_");

    for (String clazz : classNames) {
      log.debug("Working with the internal class path: " + clazz);
      try {
        SootClass runningClass = Scene.v().loadClassAndSupport(clazz);
        if (runningClass.isPhantom()) {
          log.fatal("Class: " + clazz + " is not properly loaded");
          throw new ExceptionHandler(
              "Class " + clazz + " is not properly loaded", ExceptionId.LOADING);
        }

        boolean containsMain =
            runningClass.getMethods().stream().anyMatch(m -> m.getName().equals("main"));
        if (!mainMethodFound) mainMethodFound = containsMain;
        else if (avoidMainKlass && containsMain && StringUtils.isEmpty(mainKlass)) {
          log.fatal("Multiple Entry-points (main) found within the files included.");
          throw new ExceptionHandler(
              "Multiple Entry-points (main) found within the files included.",
              ExceptionId.FILE_READ);
        }
        log.debug("Successfully loaded the Class: " + clazz);

      } catch (ExceptionHandler e) {
        throw e;
      } catch (Error | Exception e) {
        log.fatal("Error loading class " + clazz);
        throw new ExceptionHandler("Error loading class " + clazz, ExceptionId.LOADING);
      }
    }

    Scene.v().loadNecessaryClasses();
    Scene.v().setDoneResolving();
    Options.v().set_prepend_classpath(true);
    Options.v().set_no_bodies_for_excluded(true);

    if ((StringUtils.isNotEmpty(mainKlass) && avoidMainKlass)
        && (!Scene.v().hasMainClass()
            || classNames.stream()
                .noneMatch(str -> str.equals(Scene.v().getMainClass().getName())))) {
      log.fatal(
          "Could not detected an entry-point (main method) within any of the files provided.");
      throw new ExceptionHandler(
          "Could not detected an entry-point (main method) within any of the files provided.",
          ExceptionId.FILE_READ);
    }

    if (StringUtils.isNotEmpty(mainKlass)
        && avoidMainKlass
        && !Scene.v().getMainClass().getName().equals(mainKlass)) {
      SootClass mainClass = null;
      try {
        mainClass = Scene.v().getSootClass(Utils.retrieveFullyQualifiedName(mainKlass));
      } catch (RuntimeException e) {
        log.fatal("The class " + mainKlass + " was not loaded correctly.");
        throw new ExceptionHandler(
            "The class " + mainKlass + " was not loaded correctly.", ExceptionId.LOADING);
      }
      try {
        Scene.v().setMainClass(mainClass);
      } catch (RuntimeException e) {
        log.fatal("The class " + mainKlass + " does not have a main method.");
        throw new ExceptionHandler(
            "The class " + mainKlass + " does not have a main method.", ExceptionId.LOADING);
      }
    }

    String endPoint = "<" + criteriaClass + ": " + criteriaMethod + ">";
    ArrayList<Integer> slicingParameters = new ArrayList<>();
    slicingParameters.add(criteriaParam);

    log.debug("Starting the slicer");
    BaseAnalyzer.analyzeSliceInternal(
        criteriaClass, classNames, endPoint, slicingParameters, checker);
  }
}


==> Resources/SourceCode/ScarfXML.java <==
/* Licensed under GPL-3.0 */
package frontEnd.MessagingSystem.routing.outputStructures.stream;

import static frontEnd.MessagingSystem.routing.outputStructures.common.ScarfXML.marshalling;

import frontEnd.Interface.outputRouting.ExceptionHandler;
import frontEnd.MessagingSystem.AnalysisIssue;
import frontEnd.MessagingSystem.routing.EnvironmentInformation;
import frontEnd.MessagingSystem.routing.Listing;
import frontEnd.MessagingSystem.routing.outputStructures.common.JacksonSerializer;
import frontEnd.MessagingSystem.routing.structure.Scarf.AnalyzerReport;
import frontEnd.MessagingSystem.routing.structure.Scarf.BugInstance;
import frontEnd.MessagingSystem.routing.structure.Scarf.BugSummary;
import java.io.File;
import org.apache.commons.lang3.StringUtils;
import org.apache.logging.log4j.Logger;

/**
 * ScarfXML class.
 *
 * @author CryptoguardTeam Created on 2/7/19.
 * @version 03.07.01
 * @since 03.02.00
 *     <p>The ScarfXML stream writer.
 */
public class ScarfXML extends Structure {

  private static final Logger log = org.apache.logging.log4j.LogManager.getLogger(ScarfXML.class);
  // region Attributes
  private final String footerCatch = "</AnalyzerReport>";
  private Integer issueID = 0;
  private Integer buildId;
  private String xPath;
  // endregion

  // region Constructors

  /**
   * Constructor for ScarfXML.
   *
   * @param info a {@link frontEnd.MessagingSystem.routing.EnvironmentInformation} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public ScarfXML(EnvironmentInformation info) throws ExceptionHandler {
    super(info);
    this.buildId = info.getBuildId();
    this.xPath = info.getXPath();
  }

  /**
   * Constructor for ScarfXML.
   *
   * @param filePath a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public ScarfXML(String filePath) throws ExceptionHandler {
    AnalyzerReport report = AnalyzerReport.deserialize(new File(filePath));

    EnvironmentInformation info = marshalling(report);
    super.setSource(info);
    super.setOutfile(new File(info.getFileOut()));

    for (BugInstance instance : report.getBugInstance())
      super.addIssueToCollection(marshalling(instance));
  }
  // endregion

  // region Overridden Methods

  /** {@inheritDoc} */
  @Override
  public void writeHeader() throws ExceptionHandler {

    log.info("Marshalling the header.");
    AnalyzerReport report = marshalling(this.getSource());

    String xmlStream = JacksonSerializer.serialize(report, true, Listing.ScarfXML.getJacksonType());

    String xml = StringUtils.trimToNull(xmlStream.replace("/>", ">"));

    this.write(xml);
  }

  /** {@inheritDoc} */
  @Override
  public void addIssue(AnalysisIssue issue) throws ExceptionHandler {
    super.addIssue(issue);

    log.debug("Marshalling and writing the issue: " + issue.getInfo());
    BugInstance instance =
        marshalling(
            issue,
            super.getCwes(),
            super.getSource().getFileOutName(),
            getId(),
            this.buildId,
            this.xPath);

    String xml = JacksonSerializer.serialize(instance, true, Listing.ScarfXML.getJacksonType());

    if (!xml.endsWith("/>")) this.write(xml);

    // endregion
  }

  /** {@inheritDoc} */
  @Override
  public void writeFooter() throws ExceptionHandler {

    // region Setting the BugSummary
    BugSummary summary = super.createBugCategoryList();

    log.info("Marshalling the bug category summary.");
    String xml =
        JacksonSerializer.serialize(
            summary, super.getSource().getPrettyPrint(), Listing.ScarfXML.getJacksonType());

    if (!xml.endsWith("/>")) this.write(xml);

    // endregion

    // region Heuristics
    if (super.getSource().getDisplayHeuristics()) {
      log.trace("Writing the heuristics");
      String heuristicsXML =
          JacksonSerializer.serialize(
              super.getSource().getHeuristics().getScarfXMLHeuristics(),
              super.getSource().getPrettyPrint(),
              Listing.ScarfXML.getJacksonType());

      if (!heuristicsXML.endsWith("/>")) this.write(heuristicsXML);
    }
    // endregion

    this.write(footerCatch);

    String footer =
        frontEnd.MessagingSystem.routing.outputStructures.common.ScarfXML.writeFooter(
            super.getSource());

    if (footer != null) this.writeln(footer);
  }
  // endregion

  // region Helper Methods
  private Integer getId() {
    return this.issueID++;
  }

  // endregion
}


==> Resources/SourceCode/Utils.java <==
/* Licensed under GPL-3.0 */
package util;

import static soot.SootClass.BODIES;

import analyzer.backward.*;
import frontEnd.Interface.Version;
import frontEnd.Interface.outputRouting.ExceptionHandler;
import frontEnd.Interface.outputRouting.ExceptionId;
import frontEnd.MessagingSystem.AnalysisIssue;
import frontEnd.MessagingSystem.routing.Listing;
import frontEnd.MessagingSystem.routing.outputStructures.OutputStructure;
import frontEnd.argsIdentifier;
import java.io.*;
import java.text.SimpleDateFormat;
import java.util.*;
import java.util.function.Function;
import java.util.function.Predicate;
import java.util.regex.Matcher;
import java.util.regex.Pattern;
import java.util.stream.Collectors;
import java.util.zip.ZipEntry;
import java.util.zip.ZipFile;
import java.util.zip.ZipInputStream;
import org.apache.commons.lang3.StringUtils;
import org.apache.logging.log4j.Logger;
import org.jf.dexlib2.DexFileFactory;
import org.jf.dexlib2.Opcodes;
import org.jf.dexlib2.iface.ClassDef;
import org.jf.dexlib2.iface.DexFile;
import org.objectweb.asm.ClassReader;
import rule.engine.EngineType;
import slicer.backward.heuristic.HeuristicBasedAnalysisResult;
import slicer.backward.heuristic.HeuristicBasedInstructions;
import slicer.backward.orthogonal.OrthogonalInfluenceInstructions;
import slicer.backward.orthogonal.OrthogonalSlicingResult;
import soot.*;
import soot.jimple.Constant;
import soot.jimple.InvokeExpr;
import soot.jimple.internal.JAssignStmt;
import soot.jimple.internal.JInvokeStmt;
import soot.options.Options;
import soot.util.Chain;

/**
 * Utils class.
 *
 * @author CryptoguardTeam
 * @version 03.07.01
 * @since 01.00.00
 */
public class Utils {

  /** Constant <code>SLICE_LENGTH</code> */
  public static final ArrayList<Integer> SLICE_LENGTH = new ArrayList<>();
  /** Constant <code>lineSep="System.getProperty(file.separator)"</code> */
  public static final String fileSep = System.getProperty("file.separator");
  /** Constant <code>lineSep="System.getProperty(line.separator)"</code> */
  public static final String lineSep = System.getProperty("line.separator");
  /** Constant <code>projectVersion="V04.02.02"</code> */
  public static final String projectVersion = "V04.02.02";
  /** Constant <code>projectName="CryptoGuard"</code> */
  public static final String projectName = "CryptoGuard";
  /** Constant <code>userPath="System.getProperty(user.home)"</code> */
  public static final String userPath = System.getProperty("user.home");
  // region Static Variables
  private static final List<String> ASSIGN_DONT_VISIT = new ArrayList<>();
  private static final List<String> INVOKE_DONT_VISIT = new ArrayList<>();
  private static final Pattern sootClassPattern = Pattern.compile("[<](.+)[:]");
  private static final Pattern sootClassPatternTwo =
      Pattern.compile("([a-zA-Z0-9]+[.][a-zA-Z0-9]+)\\$[0-9]+");
  private static final Pattern sootFoundPattern = Pattern.compile("\\[(.+)\\]");
  private static final Pattern sootLineNumPattern = Pattern.compile("\\(\\)\\>\\[(\\d+)\\]");
  private static final Pattern sootMthdPattern = Pattern.compile("<((?:[a-zA-Z0-9]+))>");
  private static final Pattern sootMthdPatternTwo = Pattern.compile("((?:[a-zA-Z0-9_]+))\\(");
  private static final Pattern sootFoundMatchPattern = Pattern.compile("\"{1}(.+)\"{1}");
  private static final Pattern startComment = Pattern.compile("^\\s?\\/{1}\\*{1}");
  private static final Pattern comment = Pattern.compile("^\\s?\\*{1}");
  private static final SimpleDateFormat dateFormat = new SimpleDateFormat("yyyyMMdd-HHmmss");
  private static final Logger log = org.apache.logging.log4j.LogManager.getLogger(Utils.class);
  /** Constant <code>NUM_ORTHOGONAL=0</code> */
  public static int NUM_ORTHOGONAL = 0;
  /** Constant <code>NUM_CONSTS_TO_CHECK=0</code> */
  public static int NUM_CONSTS_TO_CHECK = 0;
  /** Constant <code>NUM_SLICES=0</code> */
  public static int NUM_SLICES = 0;
  /** Constant <code>NUM_HEURISTIC=0</code> */
  public static int NUM_HEURISTIC = 0;
  /** Constant <code>DEPTH_COUNT</code> */
  public static int[] DEPTH_COUNT;
  /** Constant <code>DEPTH=0</code> */
  public static int DEPTH = 0;
  /** Constant <code>supportedVersione</code> */
  public static Version supportedVersion = Version.EIGHT;

  static {
    ASSIGN_DONT_VISIT.add("<java.util.Map: java.lang.Object get(java.lang.Object)>");
    INVOKE_DONT_VISIT.add(
        "<java.util.Map: java.lang.Object put(java.lang.Object,java.lang.Object)>");
    INVOKE_DONT_VISIT.add("java.lang.String: void <init>");
  }

  /**
   * initDepth.
   *
   * @param depth a int.
   */
  public static void initDepth(int depth) {
    DEPTH = depth;
    DEPTH_COUNT = new int[depth];
  }
  // endregion

  // region HotMethods
  // region Wrappers

  /**
   * retrieveFilePathTypes.
   *
   * @param rawFileString a {@link java.util.ArrayList} object.
   * @param expandPath a {@link java.lang.Boolean} object.
   * @param overwrite a {@link java.lang.Boolean} object.
   * @return a {@link java.util.ArrayList} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static ArrayList<String> retrieveFilePathTypes(
      ArrayList<String> rawFileString, Boolean expandPath, Boolean overwrite)
      throws ExceptionHandler {
    return retrieveFilePaths(
        rawFileString,
        new ArrayList<String>() {
          {
            add(".java");
            add(".class");
            add(".jar");
            add("dir");
          }
        },
        expandPath,
        overwrite);
  }

  /**
   * retrieveFilePathTypes.
   *
   * @param rawFileString a {@link java.lang.String} object.
   * @param type a {@link rule.engine.EngineType} object.
   * @param expandPath a {@link java.lang.Boolean} object.
   * @param overwrite a {@link java.lang.Boolean} object.
   * @return a {@link java.util.ArrayList} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static ArrayList<String> retrieveFilePathTypes(
      String rawFileString, EngineType type, Boolean expandPath, Boolean overwrite)
      throws ExceptionHandler {
    return retrieveFilePaths(
        new ArrayList<String>() {
          {
            add(rawFileString);
          }
        },
        type == null
            ? new ArrayList<>()
            : new ArrayList<String>() {
              {
                add(type.getInputExtension());
              }
            },
        expandPath,
        overwrite);
  }

  /**
   * retrieveFilePathTypes.
   *
   * @param rawFileString a {@link java.util.ArrayList} object.
   * @param type a {@link rule.engine.EngineType} object.
   * @param expandPath a {@link java.lang.Boolean} object.
   * @param overwrite a {@link java.lang.Boolean} object.
   * @return a {@link java.util.ArrayList} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static ArrayList<String> retrieveFilePathTypes(
      ArrayList<String> rawFileString, EngineType type, Boolean expandPath, Boolean overwrite)
      throws ExceptionHandler {
    return retrieveFilePaths(
        rawFileString,
        type == null
            ? new ArrayList<>()
            : new ArrayList<String>() {
              {
                add(type.getInputExtension());
              }
            },
        expandPath,
        overwrite);
  }
  // endregion

  /**
   * inputFiles.
   *
   * @param file a {@link java.lang.String} object.
   * @return a {@link java.util.ArrayList} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  static ArrayList<String> inputFiles(
      String file, ArrayList<String> type, Boolean expandPath, Boolean overwrite)
      throws ExceptionHandler {
    ArrayList<String> filePaths = new ArrayList<>();
    String curLine = null;

    try {
      BufferedReader reader = new BufferedReader(new FileReader(file));
      while ((curLine = StringUtils.trimToNull(reader.readLine())) != null) {
        for (String rawType : type)
          if (curLine.endsWith(rawType))
            if ((curLine = retrieveFilePath(curLine, rawType, expandPath, overwrite)) != null)
              filePaths.add(curLine);

        if (type == null || type.size() == 0)
          if ((curLine = retrieveFilePath(curLine, null, expandPath, overwrite)) != null)
            filePaths.add(curLine);
      }

      return filePaths;
    } catch (FileNotFoundException e) {
      log.fatal("File " + file + " not found");
      throw new ExceptionHandler("File " + file + " not found", ExceptionId.FILE_I);
    } catch (IOException e) {
      log.fatal("Error reading the file  " + file);
      throw new ExceptionHandler("Error reading the file  " + file, ExceptionId.FILE_I);
    }
  }

  /**
   * retrieveFilePaths.
   *
   * @param rawFileStrings a {@link java.util.ArrayList} object.
   * @param type a {@link java.util.ArrayList} object.
   * @param expandPath a {@link java.lang.Boolean} object.
   * @param overwrite a {@link java.lang.Boolean} object.
   * @return a {@link java.util.ArrayList} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static ArrayList<String> retrieveFilePaths(
      ArrayList<String> rawFileStrings,
      ArrayList<String> type,
      Boolean expandPath,
      Boolean overwrite)
      throws ExceptionHandler {
    ArrayList<String> output = new ArrayList<>();

    if (type != null
        && type.size() == 1
        && type.get(0).equals("dir")
        && rawFileStrings.size() > 1) {
      log.fatal("Please enter one source argument for this use case.");
      throw new ExceptionHandler(
          "Please enter one source argument for this use case.", ExceptionId.GEN_VALID);
    } else if (rawFileStrings.size() == 1 && rawFileStrings.get(0).endsWith(".in"))
      output = inputFiles(rawFileStrings.get(0), type, expandPath, overwrite);
    else
      for (String rawString : rawFileStrings)
        // Splitting the file just in case it is a java class path
        for (String fileString : rawString.split(":")) {
          String filePath = null;

          // Adding a null type to ensure it still loops through all of the strings
          if (type.size() == 0) type.add(null);

          for (String rawType : type) {
            // If the only string passed is a java class path and starts with a colon
            // Remove it
            if (rawString.startsWith(":")) rawString = rawString.replaceFirst(":", "");

            if (null == rawType || rawType.equals("dir"))
              filePath = retrieveFilePath(fileString, null, expandPath, false);
            else if (fileString.endsWith(rawType))
              filePath = retrieveFilePath(fileString, rawType, expandPath, false);

            if (StringUtils.isNotEmpty(filePath)) {
              output.add(filePath);
              break;
            }
          }
        }
    return output;
  }

  /**
   * retrieveFilePath.
   *
   * @param file a {@link java.lang.String} object.
   * @param type a {@link rule.engine.EngineType} object.
   * @param expandPath a {@link java.lang.Boolean} object.
   * @param overwrite a {@link java.lang.Boolean} object.
   * @return a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static String retrieveFilePath(
      String file, String type, Boolean expandPath, Boolean overwrite) throws ExceptionHandler {
    // Base line string check
    if (StringUtils.isEmpty(file)) return null;

    // Handling the file extension
    if (null != type)
      if (!type.equals("dir") && !file.toLowerCase().toLowerCase().endsWith(type)) {
        log.debug(
            "File "
                + file
                + " doesn't have the right file type for "
                + type
                + ", often over-zealous checking.");
        return null;
      }

    File tempFile = new File(file);

    Boolean exists = tempFile.exists() || overwrite;

    if (!exists) {
      log.fatal(tempFile.getName() + " does not exist.");
      throw new ExceptionHandler(tempFile.getName() + " does not exist.", ExceptionId.ARG_VALID);
    }

    Boolean isDir = tempFile.isDirectory() || overwrite;
    Boolean isFile = tempFile.isFile() || overwrite;

    if (type != null)
      switch (type) {
        case ".class":
          // region Verifying the file was compiled with a Java Version Lower than 8
          try (DataInputStream stream = new DataInputStream(new FileInputStream(file))) {
            // Verifying if the class file has the Magic Java Number
            if (stream.readInt() != 0xcafebabe) {
              log.fatal("The class file " + file + " is not a valid java.class file.");
              throw new ExceptionHandler(
                  "The class file " + file + " is not a valid java.class file.",
                  ExceptionId.ARG_VALID);
            } else {

              // Moving the stream past the minor version
              stream.readUnsignedShort();

              // Checking the Major Version of the JDK that compiled the file against the supported
              // version
              Version fileVersion = Version.retrieveByMajor(stream.readUnsignedShort());
              if (!fileVersion.supportedFile()) {
                log.fatal(
                    "The class file (compiled by a JDK Version "
                        + fileVersion.getVersionNumber()
                        + ") is not supported.");
                throw new ExceptionHandler(
                    "The class file (compiled by a JDK Version "
                        + fileVersion.getVersionNumber()
                        + ") is not supported.",
                    ExceptionId.ARG_VALID);
              }
            }
          } catch (IOException e) {
            log.fatal("Error reading the file " + file + ".");
            throw new ExceptionHandler(
                "Error reading the file " + file + ".", ExceptionId.FILE_READ);
          }
          // endregion
        case ".java":
        case ".jar":
        case ".apk":
          if (!isFile) {
            log.fatal(tempFile.getName() + " is not a valid file.");
            throw new ExceptionHandler(
                tempFile.getName() + " is not a valid file.", ExceptionId.ARG_VALID);
          }
          break;
        case "dir":
          if (!isDir) {
            log.fatal(tempFile.getName() + " is not a valid directory.");
            throw new ExceptionHandler(
                tempFile.getName() + " is not a valid directory.", ExceptionId.ARG_VALID);
          }
          break;
        default:
          if (!isFile && !isDir) {
            log.fatal(tempFile.getName() + " is not a valid file or directory.");
            throw new ExceptionHandler(
                tempFile.getName() + " is not a valid file or directory.", ExceptionId.ARG_VALID);
          }
          break;
      }
    else if (!isFile && !isDir) {
      log.fatal(tempFile.getName() + " is not a valid file or directory.");
      throw new ExceptionHandler(
          tempFile.getName() + " is not a valid file or directory.", ExceptionId.ARG_VALID);
    }

    try {
      if (expandPath) return tempFile.getCanonicalPath();
      else return file;
    } catch (Exception e) {
      log.fatal("Error retrieving the path of the file " + tempFile.getName() + ".");
      throw new ExceptionHandler(
          "Error retrieving the path of the file " + tempFile.getName() + ".",
          ExceptionId.FILE_AFK);
    }
  }

  /**
   * getDefaultFileOut.
   *
   * @param packageName a {@link java.lang.String} object.
   * @param fileExtension a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String getDefaultFileOut(String packageName, String fileExtension) {

    StringBuilder output = new StringBuilder("_" + projectName + "-");

    if (StringUtils.isNotEmpty(projectVersion))
      output.append(StringUtils.trimToNull(projectVersion)).append("_");

    if (StringUtils.isNotEmpty(packageName))
      output.append(StringUtils.trimToNull(packageName)).append("_");

    output.append(java.util.UUID.randomUUID().toString()).append("_").append(fileExtension);

    return Utils.osPathJoin(System.getProperty("user.dir"), output.toString());
  }
  // endregion

  // region ArgMethods

  /**
   * makeArg.
   *
   * @param id a {@link frontEnd.argsIdentifier} object.
   * @param value a {@link java.lang.Object} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(argsIdentifier id, Object value) {
    return makeArg(id.getId(), value.toString());
  }

  /**
   * makeArg.
   *
   * @param id a {@link frontEnd.argsIdentifier} object.
   * @param value a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(argsIdentifier id, String value) {
    return makeArg(id.getId(), value);
  }

  /**
   * makeArg.
   *
   * @param id a {@link frontEnd.argsIdentifier} object.
   * @param value a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(argsIdentifier id, List<String> value) {
    return makeArg(id.getId(), value);
  }

  /**
   * makeArg.
   *
   * @param id a {@link frontEnd.argsIdentifier} object.
   * @param value a {@link rule.engine.EngineType} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(argsIdentifier id, EngineType value) {
    return makeArg(id.getId(), value.getFlag());
  }

  /**
   * makeArg.
   *
   * @param id a {@link frontEnd.argsIdentifier} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(argsIdentifier id) {
    return " " + id.getArg() + " ";
  }

  /**
   * makeArg.
   *
   * @param id a {@link java.lang.String} object.
   * @param value a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(String id, String value) {
    if (StringUtils.isEmpty(value)) return "";
    return " -" + id + " " + value + " ";
  }

  /**
   * makeArg.
   *
   * @param id a {@link java.lang.String} object.
   * @param value a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(String id, List<String> value) {
    if (value.size() >= 1) return makeArg(id, value.get(0)) + String.join(" ", value);
    return "";
  }

  /**
   * makeArg.
   *
   * @param id a {@link frontEnd.argsIdentifier} object.
   * @param value a {@link frontEnd.MessagingSystem.routing.Listing} object.
   * @return a {@link java.lang.String} object.
   */
  public static String makeArg(argsIdentifier id, Listing value) {
    return makeArg(id, value.getFlag());
  }
  // endregion

  // region NotHotMethods

  /**
   * getClassNamesFromJarArchive.
   *
   * @param jarPath a {@link java.lang.String} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> getClassNamesFromJarArchive(String jarPath) throws ExceptionHandler {
    List<String> classNames = new ArrayList<>();
    try {
      ZipInputStream zip = new ZipInputStream(new FileInputStream(jarPath));
      for (ZipEntry entry = zip.getNextEntry(); entry != null; entry = zip.getNextEntry()) {
        if (!entry.isDirectory() && entry.getName().endsWith(".class")) {
          String className = entry.getName().replace('/', '.');
          classNames.add(className.substring(0, className.length() - ".class".length()));
        }
      }
      return classNames;
    } catch (IOException e) {
      log.fatal("Error with file " + jarPath);
      throw new ExceptionHandler("Error with file " + jarPath, ExceptionId.FILE_I);
    }
  }

  /**
   * stripEmpty.
   *
   * @param args an array of {@link java.lang.String} objects.
   * @return a {@link java.util.ArrayList} object.
   */
  public static ArrayList<String> stripEmpty(String[] args) {

    return Arrays.stream(args)
        .filter(StringUtils::isNotEmpty)
        .collect(Collectors.toCollection(ArrayList::new));

    // region Old Method
    /*
    ArrayList<String> strippedArgs = new ArrayList<>();
    for (String arg : args)
        if (StringUtils.isNotEmpty(arg))
            strippedArgs.add(arg);
    return strippedArgs;
     */
    // endregion
  }

  /**
   * retrieveFullyQualifiedNameFileSep.
   *
   * @param sourceJavaFile a {@link java.util.List} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> retrieveFullyQualifiedNameFileSep(List<String> sourceJavaFile)
      throws ExceptionHandler {
    List<String> fullPath = new ArrayList<>();
    for (String in : sourceJavaFile)
      fullPath.add(Utils.retrieveFullyQualifiedName(in).replace(".", fileSep));

    return fullPath;
  }

  /**
   * handleErrorMessage.
   *
   * @param e a {@link frontEnd.Interface.outputRouting.ExceptionHandler} object.
   */
  public static void handleErrorMessage(ExceptionHandler e) {
    if (e.getErrorCode().getId().equals(0)) {
      System.out.print(e.getLongDescriptionString());
    } else {
      System.err.print(e.toString());
    }
  }

  /**
   * joinSpecialSootClassPath.
   *
   * @param fileIn a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static String joinSpecialSootClassPath(List<String> fileIn) throws ExceptionHandler {
    return join(":", retrieveClosePath(fileIn));
  }

  /**
   * retrieveClosePath.
   *
   * @param fileIn a {@link java.util.List} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> retrieveClosePath(List<String> fileIn) throws ExceptionHandler {
    ArrayList<String> output = new ArrayList<>();

    for (String path : fileIn) {
      String temp = null;

      if ((temp =
              Utils.retrieveFilePath(path, EngineType.JAVAFILES.getInputExtension(), true, false))
          == null)
        temp = Utils.retrieveFilePath(path, EngineType.CLASSFILES.getInputExtension(), true, false);

      if (StringUtils.isNotBlank(temp)) {
        temp =
            replaceLast(temp, retrieveFullyQualifiedName(path).replace(".", fileSep))
                .replace(".java", "")
                .replace(".class", "");
        if (!output.contains(temp)) output.add(temp);
      }
    }
    return output;
  }

  /**
   * retrieveFullyQualifiedName.
   *
   * @param in a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static String retrieveFullyQualifiedName(String in) throws ExceptionHandler {

    String sourcePackage = trimFilePath(in);
    if (in.toLowerCase().endsWith(".java")) {
      sourcePackage = sourcePackage.replace(".java", "");
      try (BufferedReader br = new BufferedReader(new FileReader(in))) {

        String firstLine = br.readLine();
        Matcher match = null;
        while (StringUtils.isBlank(firstLine)
            || (match = startComment.matcher(firstLine)).find()
            || (match = comment.matcher(firstLine)).find()) firstLine = br.readLine();

        if (firstLine.startsWith("package ") && firstLine.toLowerCase().endsWith(";")) {
          sourcePackage =
              firstLine.substring("package ".length(), firstLine.length() - 1)
                  + "."
                  + sourcePackage;
        }

      } catch (IOException e) {
        log.fatal("Error parsing file: " + in);
        throw new ExceptionHandler("Error parsing file: " + in, ExceptionId.FILE_READ);
      }
    } else if (in.toLowerCase().endsWith(".class")) {
      try {
        ClassReader reader = new ClassReader(new FileInputStream(in));
        sourcePackage = reader.getClassName().replace(fileSep, ".");
      } catch (FileNotFoundException e) {
        log.fatal("File was not found " + in);
        throw new ExceptionHandler("File " + in + " not available.", ExceptionId.FILE_READ);
      } catch (IOException e) {
        log.fatal("Error parsing file: " + in);
        throw new ExceptionHandler("Error parsing file: " + in, ExceptionId.FILE_READ);
      }
    }
    return sourcePackage;
  }

  /**
   * containsAny.
   *
   * @param input a {@link java.lang.String} object.
   * @param stringsToCheck an array of {@link java.lang.String} objects.
   * @return a {@link java.lang.Boolean} object.
   */
  public static Boolean containsAny(String input, String[] stringsToCheck) {
    return containsAny(input, Arrays.asList(stringsToCheck));
  }

  /**
   * containsAny.
   *
   * @param input a {@link java.lang.String} object.
   * @param stringsToCheck a {@link java.util.List} object.
   * @return a {@link java.lang.Boolean} object.
   */
  public static Boolean containsAny(String input, List<String> stringsToCheck) {
    return stringsToCheck.stream().anyMatch(input::contains);
  }

  /**
   * listf.EntryPointTest_CLASS
   *
   * @param path a {@link java.lang.String} object.
   * @param fileCheck a {@link java.util.function.Predicate} object.
   * @param functor a {@link java.util.function.Function} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> retrieveFilesPredicate(
      String path, Predicate<String> fileCheck, Function<File, String> functor)
      throws ExceptionHandler {

    List<String> output = new ArrayList<>();
    for (File file :
        Objects.requireNonNull(new File(retrieveFilePath(path, null, true, false)).listFiles())) {
      if (file.isFile() && fileCheck.test(file.getName())) {
        if (functor == null) output.add(file.getAbsolutePath());
        else output.add(functor.apply(file));
      } else if (file.isDirectory())
        output.addAll(retrieveFilesPredicate(file.getAbsolutePath(), fileCheck, functor));
    }

    return output;
  }

  /**
   * retrieveJavaFileImports.
   *
   * @param paths a {@link java.util.List} object.
   * @return a {@link java.util.Set} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static Set<String> retrieveJavaFileImports(List<String> paths) throws ExceptionHandler {
    Set<String> results = new HashSet<>();
    for (String path : paths) results.addAll(retrieveJavaFileImports(path));
    return results;
  }

  /**
   * retrieveJavaFileImports.
   *
   * @param path a {@link java.lang.String} object.
   * @return a {@link java.util.Set} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static Set<String> retrieveJavaFileImports(String path) throws ExceptionHandler {
    Set<String> results = new HashSet<>();
    String javaFile =
        retrieveFilePath(path, EngineType.JAVAFILES.getInputExtension(), false, false);

    try (BufferedReader reader = new BufferedReader(new FileReader(javaFile))) {
      String curLine;

      leave:
      while ((curLine = reader.readLine()) != null && !curLine.isEmpty()) {
        if (!curLine.startsWith("package")
            && !curLine.startsWith("import")
            && StringUtils.isNotEmpty(curLine)) break leave;
        else if (curLine.startsWith("import"))
          results.add(curLine.replace("import ", "").replace(";", ""));
      }
    } catch (FileNotFoundException e) {
      log.fatal("File: " + javaFile + " is not found.");
      throw new ExceptionHandler(ExceptionId.FILE_READ, "File: " + javaFile + " is not found.");
    } catch (IOException e) {
      log.fatal("Issue reading the file: " + javaFile);
      throw new ExceptionHandler(ExceptionId.FILE_READ, "Issue reading the file: " + javaFile);
    }

    return results;
  }

  /**
   * setSunBootPath.
   *
   * @param basePath a {@link java.lang.String} object.
   * @param rt a {@link java.lang.String} object.
   */
  public static void setSunBootPath(String basePath, String rt) {
    System.setProperty("sun.boot.class.path", rt);
    System.setProperty("java.ext.dirs", osSurround(basePath, "lib"));
  }

  /**
   * getClassNamesFromApkArchive.
   *
   * @param apkfile a {@link java.lang.String} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> getClassNamesFromApkArchive(String apkfile) throws ExceptionHandler {
    List<String> classNames = new ArrayList<>();

    File zipFile = new File(apkfile);

    try {
      DexFile dexFile =
          DexFileFactory.loadDexEntry(zipFile, "classes.dex", true, Opcodes.forApi(23))
              .getDexFile();

      for (ClassDef classDef : dexFile.getClasses()) {
        String className = classDef.getType().replace('/', '.');
        if (!className.contains("android.")) {
          classNames.add(className.substring(1, className.length() - 1));
        }
      }
      return classNames;
    } catch (IOException e) {
      log.fatal("Error with dex file classes.dex");
      throw new ExceptionHandler("Error with dex file classes.dex", ExceptionId.FILE_I);
    }
  }

  /**
   * buildSootClassPath.
   *
   * @param paths a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String buildSootClassPath(String... paths) {
    return buildSootClassPath(Arrays.asList(paths));
  }

  /**
   * buildSootClassPath.
   *
   * @param paths a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   */
  public static String buildSootClassPath(List<String> paths) {

    StringBuilder classPath = new StringBuilder();

    for (String path : paths) {

      if (path.toLowerCase().endsWith(".jar")) {
        classPath.append(path);
        classPath.append(":");
      } else {
        File dir = new File(path);

        if (dir.isDirectory()) {
          File[] files = dir.listFiles();

          if (files == null) {
            continue;
          }

          for (File file : files) {
            if (file.getName().toLowerCase().endsWith(".jar")) {
              classPath.append(file.getAbsolutePath());
              classPath.append(":");
            }
          }
        }
      }
    }

    return classPath.toString();
  }

  /**
   * getJarsInDirectories.
   *
   * @param dirs a {@link java.util.List} object.
   * @return a {@link java.util.List} object.
   */
  public static List<String> getJarsInDirectories(List<String> dirs) {
    ArrayList<String> list = new ArrayList<>();
    for (String dir : dirs) list.addAll(getJarsInDirectory(dir));
    return list;
  }

  /**
   * getJarsInDirectory.
   *
   * @param path a {@link java.lang.String} object.
   * @return a {@link java.util.List} object.
   */
  public static List<String> getJarsInDirectory(String path) {

    if (null == path || path.trim().equals("")) return new ArrayList<>();

    List<String> jarFiles = new ArrayList<>();
    File dir = new File(path);

    if (dir.isDirectory()) {
      File[] files = dir.listFiles();

      if (files == null) {
        return jarFiles;
      }

      for (File file : files) {
        if (file.getName().toLowerCase().endsWith(".jar")) {
          jarFiles.add(file.getAbsolutePath());
        }
      }
    }

    return jarFiles;
  }

  /**
   * getClassHierarchyAnalysis.
   *
   * @param classNames a {@link java.util.List} object.
   * @return a {@link java.util.Map} object.
   */
  public static Map<String, List<SootClass>> getClassHierarchyAnalysis(List<String> classNames) {

    Map<String, List<SootClass>> classHierarchyMap = new HashMap<>();

    for (String className : classNames) {

      SootClass sClass = Scene.v().getSootClass(className);
      Chain<SootClass> parents = sClass.getInterfaces();

      if (sClass.hasSuperclass()) {
        SootClass superClass = sClass.getSuperclass();

        List<SootClass> childList =
            classHierarchyMap.computeIfAbsent(superClass.getName(), k -> new ArrayList<>());

        if (childList.isEmpty()) {
          childList.add(superClass);
        }
        childList.add(sClass);
      }

      for (SootClass parent : parents) {
        List<SootClass> childList =
            classHierarchyMap.computeIfAbsent(parent.getName(), k -> new ArrayList<>());

        if (childList.isEmpty()) {
          childList.add(parent);
        }
        childList.add(sClass);
      }
    }

    return classHierarchyMap;
  }

  /**
   * getXmlFiles.
   *
   * @param projectJarPath a {@link java.lang.String} object.
   * @param excludes a {@link java.util.List} object.
   * @return a {@link java.util.Map} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static Map<String, String> getXmlFiles(String projectJarPath, List<String> excludes)
      throws ExceptionHandler {
    Map<String, String> fileStrs = new HashMap<>();

    if (new File(projectJarPath).isDirectory()) {
      return fileStrs;
    }

    List<String> fileNames = getXmlFileNamesFromJarArchive(projectJarPath, excludes);

    for (String fileName : fileNames) {
      InputStream stream = readFileFromZip(projectJarPath, fileName);
      fileStrs.put(fileName, convertStreamToString(stream));
    }

    return fileStrs;
  }

  private static List<String> getXmlFileNamesFromJarArchive(String jarPath, List<String> excludes)
      throws ExceptionHandler {
    List<String> classNames = new ArrayList<>();
    try {
      ZipInputStream zip = new ZipInputStream(new FileInputStream(jarPath));

      for (ZipEntry entry = zip.getNextEntry(); entry != null; entry = zip.getNextEntry()) {
        for (String exclude : excludes) {
          if (!entry.isDirectory()
              && entry.getName().endsWith(".xml")
              && !entry.getName().endsWith(exclude)) {
            String className = entry.getName();
            classNames.add(className);
          }
        }
      }
    } catch (FileNotFoundException e) {
      log.fatal("File " + jarPath + " is not found.");
      throw new ExceptionHandler("File " + jarPath + " is not found.", ExceptionId.FILE_AFK);
    } catch (IOException e) {
      log.fatal("Error Reading " + jarPath + ".");
      throw new ExceptionHandler("Error Reading " + jarPath + ".", ExceptionId.FILE_I);
    }
    return classNames;
  }

  private static InputStream readFileFromZip(String jarPath, String file) throws ExceptionHandler {
    try {
      ZipFile zipFile = new ZipFile(jarPath);
      ZipEntry entry = zipFile.getEntry(file);
      return zipFile.getInputStream(entry);
    } catch (IOException e) {
      log.fatal("Error Reading " + jarPath + ".");
      throw new ExceptionHandler("Error Reading " + jarPath + ".", ExceptionId.FILE_I);
    }
  }

  private static String convertStreamToString(java.io.InputStream is) {
    java.util.Scanner s = new java.util.Scanner(is).useDelimiter("\\A");
    return s.hasNext() ? s.next() : "";
  }

  /**
   * findInfluencingParamters.
   *
   * @param analysisResult a {@link java.util.List} object.
   * @return a {@link java.util.List} object.
   */
  public static List<Integer> findInfluencingParamters(List<UnitContainer> analysisResult) {
    List<Integer> influencingParam = new ArrayList<>();

    for (int index = analysisResult.size() - 1; index >= 0; index--) {
      UnitContainer unit = analysisResult.get(index);

      for (ValueBox useBox : unit.getUnit().getUseBoxes()) {
        String useboxStr = useBox.getValue().toString();
        if (useboxStr.contains("@parameter")) {
          Integer param =
              Integer.valueOf(useboxStr.substring("@parameter".length(), useboxStr.indexOf(':')));
          influencingParam.add(param);
        }
      }
    }

    return influencingParam;
  }

  /**
   * isSpecialInvokeOn.
   *
   * @param currInstruction a {@link soot.Unit} object.
   * @param usebox a {@link java.lang.String} object.
   * @return a boolean.
   */
  public static boolean isSpecialInvokeOn(Unit currInstruction, String usebox) {
    return currInstruction.toString().contains("specialinvoke")
        && currInstruction.toString().contains(usebox + ".<");
  }

  /**
   * listf.
   *
   * @param directoryName a {@link java.lang.String} object.
   * @return a {@link java.util.List} object.
   */
  public static List<File> listf(String directoryName) {
    File directory = new File(directoryName);

    File[] fList = directory.listFiles();
    List<File> resultList = new ArrayList<>(Arrays.asList(fList));
    for (File file : fList) {
      if (file.isFile()) {
      } else if (file.isDirectory()) {
        resultList.addAll(listf(file.getAbsolutePath()));
      }
    }

    return resultList;
  }

  /**
   * getClassNamesFromSnippet.
   *
   * @param sourcePaths a {@link java.util.List} object.
   * @return a {@link java.util.List} object.
   */
  public static List<String> getClassNamesFromSnippet(List<String> sourcePaths) {

    List<String> classNames = new ArrayList<>();

    for (String sourcePath : sourcePaths) {

      List<File> files = listf(sourcePath);

      if (files == null) {
        return classNames;
      }

      for (File file : files) {
        String name = file.getAbsolutePath();
        if (name.toLowerCase().endsWith(".java")) {
          String className = name.substring(sourcePath.length() + 1, name.length() - 5);
          classNames.add(className.replaceAll("/", "."));
        }
      }
    }

    return classNames;
  }

  /**
   * retrieveFullyQualifiedName.
   *
   * @param sourceJavaFile a {@link java.lang.String} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> retrieveFullyQualifiedName(String... sourceJavaFile)
      throws ExceptionHandler {
    return retrieveFullyQualifiedName(Arrays.asList(sourceJavaFile));
  }

  /**
   * retrieveFullyQualifiedName.
   *
   * @param sourceJavaFile a {@link java.util.List} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> retrieveFullyQualifiedName(List<String> sourceJavaFile)
      throws ExceptionHandler {
    List<String> fullPath = new ArrayList<>();
    for (String in : sourceJavaFile) fullPath.add(Utils.retrieveFullyQualifiedName(in));

    return fullPath;
  }

  /**
   * replaceLast.
   *
   * @param text a {@link java.lang.String} object.
   * @param regexish a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String replaceLast(String text, String regexish) {
    return replaceLast(text, regexish, "");
  }

  /**
   * replaceLast.
   *
   * @param text a {@link java.lang.String} object.
   * @param regexish a {@link java.lang.String} object.
   * @param replacement a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String replaceLast(String text, String regexish, String replacement) {
    int lastIdx = text.lastIndexOf(regexish);
    if (lastIdx != -1)
      return text.substring(0, lastIdx) + replacement + text.substring(lastIdx + regexish.length());
    else return text;
  }

  /**
   * retrievePackageFromJavaFiles.
   *
   * @param sourceFiles a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrievePackageFromJavaFiles(List<String> sourceFiles) {
    String commonPath = null;

    for (String in : sourceFiles) {
      for (String file : in.split(".")) {

        String tempPath = in.replace(retrievePackageFromJavaFiles(file), "");

        if (commonPath == null) commonPath = tempPath;
        else if (!commonPath.equals(tempPath)) {
          String removable = commonPath.replace(in, "");
          commonPath = commonPath.replace(removable, "");
        }
      }
    }

    return commonPath;
  }

  /**
   * retrievePackageFromJavaFiles.
   *
   * @param file a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrievePackageFromJavaFiles(String file) {
    try {
      return retrieveFullyQualifiedName(file).replaceAll("\\.", fileSep) + ".java";
    } catch (Exception e) {
      return null;
    }
  }

  /**
   * retrieveBaseDirectory.
   *
   * @param file a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static String retrieveBaseDirectory(List<String> file) throws ExceptionHandler {
    String baseDir = "";
    String[] baseSplit = new String[0];
    for (String path : file) {
      String fullPath = retrieveFileParentPath(path);

      // Base Case
      if (baseDir.equals("")) {
        baseDir = fullPath;
      } else if (!fullPath.equals(baseDir)) {
        String[] tempSplit = fullPath.split(fileSep);
        int smallerSize = Math.min(baseSplit.length, tempSplit.length);
        ArrayList<String> common = new ArrayList<>();

        loopCheck:
        for (int itr = 0; itr < smallerSize; itr++) {

          // BaseDir
          if (itr == baseSplit.length || itr == tempSplit.length) break loopCheck;

          if (baseSplit[itr].equals(tempSplit[itr])) common.add(baseSplit[itr]);
          else break loopCheck;
        }

        baseDir = join(fileSep, common);
      }

      baseSplit =
          Arrays.stream(baseDir.split(fileSep))
              .filter(StringUtils::isNotBlank)
              .toArray(String[]::new);
    }

    if (baseDir.equals("")) {
      log.fatal("Different file paths sent in.");
      throw new ExceptionHandler("Different file paths sent in.", ExceptionId.ARG_VALID);
    }

    return baseDir;
  }

  /**
   * retrieveTrimmedSourcePaths.
   *
   * @param files a {@link java.util.List} object.
   * @return a {@link java.util.List} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static List<String> retrieveTrimmedSourcePaths(List<String> files)
      throws ExceptionHandler {
    List<String> filePaths = new ArrayList<>();
    for (String relativeFile : files) {
      String relativeFilePath = "";

      File file = new File(relativeFile);

      try {
        relativeFilePath = file.getCanonicalPath().replace(file.getName(), "");
      } catch (IOException e) {
        log.fatal("Issue retrieving the file path from file: " + file);
        throw new ExceptionHandler(
            ExceptionId.FILE_READ, "Issue retrieving the file path from file: " + file);
      }

      if (!filePaths.contains(relativeFilePath)) filePaths.add(relativeFilePath);
    }
    return filePaths;
  }

  /**
   * retrieveBaseSourcePath.
   *
   * @param sourcePaths a {@link java.util.List} object.
   * @param dependencyPath a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrieveBaseSourcePath(List<String> sourcePaths, String dependencyPath) {
    String tempDependencyPath = sourcePaths.get(0);
    for (String in : sourcePaths)
      if (!in.equals(tempDependencyPath)) {
        tempDependencyPath = System.getProperty("user.dir");
        break;
      }
    return Utils.osPathJoin(tempDependencyPath, dependencyPath);
  }

  /**
   * retrieveFileParentPath.
   *
   * @param filePath a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrieveFileParentPath(String filePath) {
    String fullPaths = retrieveFullFilePath(filePath);
    return fullPaths.substring(0, fullPaths.lastIndexOf(fileSep));
  }

  /**
   * retrieveFullFilePath.
   *
   * @param filename a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrieveFullFilePath(String filename) {
    File file = new File(filename);
    if (file.exists())
      try {
        return file.getCanonicalPath();
      } catch (IOException e) {
        return filename;
      }
    else return filename;
  }

  /**
   * This method trims the file path and package from the absolute path.
   *
   * <p>EX: src/main/java/com/test/me/main.java {@literal -}{@literal >} main.java
   *
   * @param fullFilePath {@link java.lang.String} - The full file path
   * @return {@link java.lang.String} - The file name with the extension attached
   */
  public static String trimFilePath(String fullFilePath) {
    String[] folderSplit = fullFilePath.split(Pattern.quote(fileSep));
    return folderSplit[folderSplit.length - 1];
  }

  /**
   * osSurround.
   *
   * @param elements a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String osSurround(String... elements) {
    return surround(Utils.fileSep, elements);
  }

  /**
   * osPathJoin.
   *
   * @param elements a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String osPathJoin(String... elements) {
    return join(Utils.fileSep, elements);
  }

  /**
   * surround.
   *
   * @param delimiter a {@link java.lang.String} object.
   * @param elements a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String surround(String delimiter, String... elements) {
    return surround(delimiter, Arrays.asList(elements));
  }

  /**
   * surround.
   *
   * @param delimiter a {@link java.lang.String} object.
   * @param elements a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   */
  public static String surround(String delimiter, List<String> elements) {
    String current = StringUtils.trimToNull(join(delimiter, elements));

    if (!current.startsWith(delimiter)) current = delimiter + current;

    if (!current.endsWith(delimiter)) current += delimiter;

    return current;
  }

  /**
   * join.
   *
   * @param delimiter a {@link java.lang.String} object.
   * @param elements a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String join(String delimiter, String... elements) {
    return join(delimiter, Arrays.asList(elements));
  }

  /**
   * join.
   *
   * @param delimiter a {@link java.lang.String} object.
   * @param elements a {@link java.util.List} object.
   * @return a {@link java.lang.String} object.
   */
  public static String join(String delimiter, List<String> elements) {
    if (elements == null) return null;

    StringBuilder tempString = new StringBuilder();
    for (String in : elements) {
      if (null != (in = StringUtils.trimToNull(in))) {
        tempString.append(in);
        if (!in.equals(elements.get(elements.size() - 1))) tempString.append(delimiter);
      }
    }

    return tempString.toString();
  }

  /**
   * The overridden Soot class path builder, used for Java JDK 7 or 8 paths.
   *
   * @param javaPath {@link java.lang.String} - The path to either the JDK 7 or 8.
   * @return {@link java.lang.String} - The built up path for the Soot String. ex.
   *     /jdk...:/jdk.../jre/lib/rt.jar:/jdk.../jre/lib/jce.jar
   */
  public static String getBaseSoot(String javaPath) {
    String rt = Utils.osPathJoin(javaPath, "jre", "lib", "rt.jar");
    String jce = Utils.osPathJoin(javaPath, "jre", "lib", "jce.jar");

    setSunBootPath(javaPath, rt);

    return Utils.join(":", javaPath, rt, jce);
  }

  /**
   * loadSootClasses.
   *
   * @param classes a {@link java.util.List} object.
   */
  public static void loadSootClasses(List<String> classes) {
    Options.v().set_keep_line_number(true);
    Options.v().set_allow_phantom_refs(true);

    if (classes != null) for (String clazz : classes) Options.v().classes().add(clazz);

    Scene.v().loadBasicClasses();
  }

  /**
   * retrieveClassNameFromSootString.
   *
   * @param sootString a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrieveClassNameFromSootString(String sootString) {
    Matcher secondMatches = sootClassPatternTwo.matcher(sootString);
    if (secondMatches.find()) return secondMatches.group(1);

    Matcher matches = sootClassPattern.matcher(sootString);
    if (matches.find()) return matches.group(1);

    return "UNKNOWN";
  }

  /**
   * retrieveFoundPatternFromSootString.
   *
   * @param sootString a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrieveFoundPatternFromSootString(String sootString) {
    Matcher matches = sootFoundPattern.matcher(sootString);

    if (matches.find()) return matches.group(1).replaceAll("\"", "");
    return "UNKNOWN";
  }

  /**
   * retrieveLineNumFromSootString.
   *
   * @param sootString a {@link java.lang.String} object.
   * @return a {@link java.lang.Integer} object.
   */
  public static Integer retrieveLineNumFromSootString(String sootString) {
    Matcher matches = sootLineNumPattern.matcher(sootString);

    if (matches.find()) return Integer.parseInt(matches.group(1));
    return -1;
  }

  /**
   * retrieveMethodFromSootString.
   *
   * @param sootString a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrieveMethodFromSootString(String sootString) {
    Matcher matches = sootMthdPattern.matcher(sootString);

    if (matches.find()) return matches.group(1);

    Matcher secondMatches = sootMthdPatternTwo.matcher(sootString);
    if (secondMatches.find()) return secondMatches.group(1);

    return "UNKNOWN";
  }

  /**
   * getPlatform.
   *
   * @return a {@link java.lang.String} object.
   */
  public static String getPlatform() {

    return System.getProperty("os.name") + "_" + System.getProperty("os.version");
  }

  /**
   * getJVMInfo.
   *
   * @return a {@link java.lang.String} object.
   */
  public static String getJVMInfo() {
    return System.getProperty("java.runtime.version");
  }

  /**
   * retrieveFoundMatchFromSootString.
   *
   * @param sootString a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   */
  public static String retrieveFoundMatchFromSootString(String sootString) {
    Matcher matches = sootFoundMatchPattern.matcher(sootString);

    if (matches.find()) return StringUtils.trimToNull(matches.group(1));

    return "UNKNOWN";
  }

  /**
   * getCurrentTimeStamp.
   *
   * @return a {@link java.lang.String} object.
   */
  public static String getCurrentTimeStamp() {
    return dateFormat.format(new Date());
  }

  /**
   * getRelativeFilePath.
   *
   * @param filePath a {@link java.lang.String} object.
   * @return a {@link java.lang.String} object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static String getRelativeFilePath(String filePath) throws ExceptionHandler {
    try {
      String fullPath = new File(filePath).getCanonicalPath();

      return Utils.osPathJoin("~", fullPath.replaceAll(Utils.userPath + fileSep, ""));
    } catch (IOException e) {
      log.fatal("Error reading file: " + filePath);
      throw new ExceptionHandler("Error reading file: " + filePath, ExceptionId.FILE_I);
    }
  }

  /**
   * createAssignInvokeUnitContainer.
   *
   * @param currInstruction a {@link soot.Unit} object.
   * @param caller a {@link java.lang.String} object.
   * @param depth a int.
   * @return a {@link analyzer.backward.UnitContainer} object.
   */
  public static UnitContainer createAssignInvokeUnitContainer(
      Unit currInstruction, String caller, int depth) {

    for (String dontVisit : ASSIGN_DONT_VISIT) {
      if (currInstruction.toString().contains(dontVisit)) {
        UnitContainer unitContainer = new UnitContainer();
        unitContainer.setUnit(currInstruction);
        unitContainer.setMethod(caller);
        return unitContainer;
      }
    }

    AssignInvokeUnitContainer unitContainer = new AssignInvokeUnitContainer();

    SootMethod method = ((JAssignStmt) currInstruction).getInvokeExpr().getMethod();
    if (method != null && method.isConcrete()) {

      Scene.v().forceResolve(method.getDeclaringClass().getName(), BODIES);

      List<UnitContainer> intraAnalysis = null;

      DEPTH_COUNT[depth - 1]++;

      if (depth == 1) {

        NUM_HEURISTIC++;

        HeuristicBasedInstructions returnInfluencingInstructions =
            new HeuristicBasedInstructions(method, "return");

        intraAnalysis = returnInfluencingInstructions.getAnalysisResult().getAnalysis();
      } else {

        NUM_ORTHOGONAL++;

        OrthogonalInfluenceInstructions other =
            new OrthogonalInfluenceInstructions(method, "return", depth - 1);
        intraAnalysis = other.getOrthogonalSlicingResult().getAnalysisResult();
      }

      // Get args
      List<Integer> args = Utils.findInfluencingParamters(intraAnalysis);

      // Get fields
      Set<String> usedFields = new HashSet<>();
      for (UnitContainer iUnit : intraAnalysis) {
        for (ValueBox usebox : iUnit.getUnit().getUseBoxes()) {
          if (usebox.getValue().toString().startsWith("r0.")
              || usebox.getValue().toString().startsWith("this.")) {
            usedFields.add(usebox.getValue().toString());
          }
        }
      }

      unitContainer.setArgs(args);
      unitContainer.setAnalysisResult(intraAnalysis);
      unitContainer.setMethod(caller);
      unitContainer.setProperties(usedFields);
    }

    return unitContainer;
  }

  /**
   * isArgOfAssignInvoke.
   *
   * @param useBox a {@link soot.ValueBox} object.
   * @param unit a {@link soot.Unit} object.
   * @return a int.
   */
  public static int isArgOfAssignInvoke(ValueBox useBox, Unit unit) {

    if (unit instanceof JAssignStmt && unit.toString().contains("invoke ")) {

      InvokeExpr invokeExpr = ((JAssignStmt) unit).getInvokeExpr();
      List<Value> args = invokeExpr.getArgs();
      for (int index = 0; index < args.size(); index++) {
        if (args.get(index).equivTo(useBox.getValue())) {
          return index;
        }
      }
    }

    return -1;
  }

  /**
   * isArgOfByteArrayCreation.
   *
   * @param useBox a {@link soot.ValueBox} object.
   * @param unit a {@link soot.Unit} object.
   * @return a boolean.
   */
  public static boolean isArgOfByteArrayCreation(ValueBox useBox, Unit unit) {
    if (unit.toString().contains(" newarray ")) {
      for (ValueBox valueBox : unit.getUseBoxes()) {
        if (valueBox.getValue().equivTo(useBox.getValue())) {
          return true;
        }
      }
    }

    return false;
  }

  /**
   * isArgumentOfInvoke.
   *
   * @param analysis a {@link analyzer.backward.Analysis} object.
   * @param index a int.
   * @param outSet a {@link java.util.List} object.
   * @return a {@link analyzer.backward.UnitContainer} object.
   */
  public static UnitContainer isArgumentOfInvoke(
      Analysis analysis, int index, List<UnitContainer> outSet) {
    NUM_CONSTS_TO_CHECK++;

    UnitContainer baseUnit = analysis.getAnalysisResult().get(index);

    if (baseUnit.getUnit() instanceof JInvokeStmt) {

      InvokeExpr invokeExpr = ((JInvokeStmt) baseUnit.getUnit()).getInvokeExpr();

      List<Value> args = invokeExpr.getArgs();

      for (Value arg : args) {
        if (arg instanceof Constant) {
          return baseUnit;
        }
      }
    }

    outSet.add(analysis.getAnalysisResult().get(index));

    for (int i = index; i >= 0; i--) {

      UnitContainer curUnit = analysis.getAnalysisResult().get(i);

      List<UnitContainer> inset = new ArrayList<>(outSet);

      for (UnitContainer insetIns : inset) {
        boolean outSetContainsCurUnit = !outSet.toString().contains(curUnit.toString());
        if (insetIns instanceof PropertyFakeUnitContainer) {
          String property = ((PropertyFakeUnitContainer) insetIns).getOriginalProperty();

          if (curUnit.getUnit() instanceof JInvokeStmt) {
            if (curUnit.getUnit().toString().contains(property + ".<")) {
              if (outSetContainsCurUnit) {
                outSet.add(curUnit);
              }
            } else {

              InvokeExpr invokeExpr = ((JInvokeStmt) curUnit.getUnit()).getInvokeExpr();

              List<Value> args = invokeExpr.getArgs();

              for (Value arg : args) {
                if (arg.toString().contains(property)) {
                  return curUnit;
                }
              }
            }

          } else {
            for (ValueBox useBox : curUnit.getUnit().getUseBoxes()) {
              if (useBox.getValue().toString().contains(property)) {
                if (outSetContainsCurUnit) {
                  outSet.add(curUnit);
                }
              }
            }
          }
        } else if (insetIns instanceof ParamFakeUnitContainer) {

          int param = ((ParamFakeUnitContainer) insetIns).getParam();
          String method = ((ParamFakeUnitContainer) insetIns).getCallee();

          for (ValueBox useBox : curUnit.getUnit().getUseBoxes()) {
            String useboxStr = useBox.getValue().toString();
            if (useboxStr.contains("@parameter")) {
              Integer parameter =
                  Integer.valueOf(
                      useboxStr.substring("@parameter".length(), useboxStr.indexOf(':')));
              if (parameter.equals(param) && curUnit.getMethod().equals(method)) {
                if (outSetContainsCurUnit) {
                  outSet.add(curUnit);
                }
              }
            }
          }
        } else if (insetIns.getUnit() instanceof JAssignStmt) {
          if (curUnit.getUnit() instanceof JInvokeStmt) {

            for (ValueBox defBox : insetIns.getUnit().getDefBoxes()) {

              if (((JInvokeStmt) curUnit.getUnit()).containsInvokeExpr()) {

                InvokeExpr invokeExpr = ((JInvokeStmt) curUnit.getUnit()).getInvokeExpr();
                List<Value> args = invokeExpr.getArgs();

                for (Value arg : args) {
                  if (arg.equivTo(defBox.getValue())
                      || isArrayUseBox(curUnit, insetIns, defBox, arg)) {
                    return curUnit;
                  }
                }
              } else if (curUnit.getUnit().toString().contains(defBox + ".<")) {
                if (outSetContainsCurUnit) {
                  outSet.add(curUnit);
                }
              }
            }

          } else {
            for (ValueBox defBox : insetIns.getUnit().getDefBoxes()) {

              if ((defBox.getValue().toString().equals("r0")
                      && insetIns.getUnit().toString().startsWith("r0."))
                  || (defBox.getValue().toString().equals("this")
                      && insetIns.getUnit().toString().startsWith("this."))) {
                continue;
              }

              for (ValueBox useBox : curUnit.getUnit().getUseBoxes()) {

                if (defBox.getValue().equivTo(useBox.getValue())
                    || isArrayUseBox(curUnit, insetIns, defBox, useBox.getValue())) {
                  if (outSetContainsCurUnit) {
                    outSet.add(curUnit);
                  }
                }
              }
            }
          }

        } else {

          if (curUnit.getUnit() instanceof JInvokeStmt) {
            for (ValueBox defBox : insetIns.getUnit().getDefBoxes()) {
              if (curUnit.getUnit().toString().contains(defBox + ".<")) {
                if (outSetContainsCurUnit) {
                  outSet.add(curUnit);
                }
              } else {

                InvokeExpr invokeExpr = ((JInvokeStmt) curUnit.getUnit()).getInvokeExpr();

                List<Value> args = invokeExpr.getArgs();

                for (Value arg : args) {
                  if (arg.equivTo(defBox.getValue())
                      || isArrayUseBox(curUnit, insetIns, defBox, arg)) {
                    return curUnit;
                  }
                }
              }
            }

          } else {
            for (ValueBox defBox : insetIns.getUnit().getDefBoxes()) {

              if ((defBox.getValue().toString().equals("r0")
                      && insetIns.getUnit().toString().startsWith("r0."))
                  || (defBox.getValue().toString().equals("this")
                      && insetIns.getUnit().toString().startsWith("this."))) {
                continue;
              }

              for (ValueBox useBox : curUnit.getUnit().getUseBoxes()) {

                if (defBox.getValue().equivTo(useBox.getValue())
                    || isArrayUseBox(curUnit, insetIns, defBox, useBox.getValue())) {
                  if (outSetContainsCurUnit) {
                    outSet.add(curUnit);
                  }
                }
              }
            }
          }
        }
      }
    }

    return null;
  }

  /**
   * createAnalysisOutput.
   *
   * @param xmlFileStr a {@link java.util.Map} object.
   * @param sourcePaths a {@link java.util.List} object.
   * @param predictableSourcMap a {@link java.util.Map} object.
   * @param rule a {@link java.lang.String} object.
   * @param output a {@link frontEnd.MessagingSystem.routing.outputStructures.OutputStructure}
   *     object.
   * @throws frontEnd.Interface.outputRouting.ExceptionHandler if any.
   */
  public static void createAnalysisOutput(
      Map<String, String> xmlFileStr,
      List<String> sourcePaths,
      Map<UnitContainer, List<String>> predictableSourcMap,
      String rule,
      OutputStructure output)
      throws ExceptionHandler {
    Integer ruleNumber = Integer.parseInt(rule);

    for (UnitContainer unit : predictableSourcMap.keySet())
      if (predictableSourcMap.get(unit).size() <= 0)
        output.addIssue(new AnalysisIssue(unit, ruleNumber, "", sourcePaths));
      else
        for (String sootString : predictableSourcMap.get(unit))
          output.addIssue(
              new AnalysisIssue(
                  unit,
                  ruleNumber,
                  "Found: \"" + sootString.replaceAll("\"", "") + "\"",
                  sourcePaths));
  }

  /**
   * calculateAverage.
   *
   * @return a double.
   */
  public static double calculateAverage() {
    Integer sum = 0;
    if (!Utils.SLICE_LENGTH.isEmpty()) {
      for (Integer mark : Utils.SLICE_LENGTH) {
        sum += mark;
      }
      return sum.doubleValue() / Utils.SLICE_LENGTH.size();
    }
    return sum;
  }

  /**
   * createDepthCountList.
   *
   * @return a {@link java.util.ArrayList} object.
   */
  public static ArrayList<String> createDepthCountList() {
    ArrayList<String> output = new ArrayList<>();

    for (int i = 0; i < Utils.DEPTH_COUNT.length; i++) {
      output.add(String.format("Depth: %d, Count %d", i + 1, Utils.DEPTH_COUNT[i]));
    }

    return output;
  }

  /**
   * isArgOfInvoke.
   *
   * @param useBox a {@link soot.ValueBox} object.
   * @param unit a {@link soot.Unit} object.
   * @return a int.
   */
  public static int isArgOfInvoke(ValueBox useBox, Unit unit) {

    if (unit instanceof JInvokeStmt) {

      InvokeExpr invokeExpr = ((JInvokeStmt) unit).getInvokeExpr();
      List<Value> args = invokeExpr.getArgs();
      for (int index = 0; index < args.size(); index++) {
        if (args.get(index).equivTo(useBox.getValue())) {
          return index;
        }
      }
    }

    return -1;
  }

  private static boolean isArrayUseBox(
      UnitContainer curUnit, UnitContainer insetIns, ValueBox defBox, Value useBox) {
    return (defBox.getValue().toString().contains(useBox.toString())
        && curUnit.getMethod().equals(insetIns.getMethod())
        && useBox.getType() instanceof ArrayType);
  }

  /**
   * createInvokeUnitContainer.
   *
   * @param currInstruction a {@link soot.Unit} object.
   * @param caller a {@link java.lang.String} object.
   * @param usedFields a {@link java.util.List} object.
   * @param depth a int.
   * @return a {@link analyzer.backward.UnitContainer} object.
   */
  public static UnitContainer createInvokeUnitContainer(
      Unit currInstruction, String caller, List<String> usedFields, int depth) {

    for (String dontVisit : INVOKE_DONT_VISIT) {
      if (currInstruction.toString().contains(dontVisit)) {
        UnitContainer unitContainer = new UnitContainer();
        unitContainer.setUnit(currInstruction);
        unitContainer.setMethod(caller);
        return unitContainer;
      }
    }

    InvokeUnitContainer unitContainer = new InvokeUnitContainer();
    SootMethod method = ((JInvokeStmt) currInstruction).getInvokeExpr().getMethod();

    if (method.isConcrete()) {

      Scene.v().forceResolve(method.getDeclaringClass().getName(), BODIES);

      if (depth == 1) {

        for (String field : usedFields) {

          HeuristicBasedInstructions influencingInstructions =
              new HeuristicBasedInstructions(method, field);
          HeuristicBasedAnalysisResult propAnalysis = influencingInstructions.getAnalysisResult();

          if (propAnalysis.getAnalysis() != null) {
            // Get args
            List<Integer> args = Utils.findInfluencingParamters(propAnalysis.getAnalysis());
            unitContainer.setArgs(args);
            unitContainer.setMethod(caller);
            unitContainer.getDefinedFields().add(field);
            unitContainer.setAnalysisResult(propAnalysis.getAnalysis());
          }
        }
      } else {

        for (String field : usedFields) {

          OrthogonalInfluenceInstructions other =
              new OrthogonalInfluenceInstructions(method, field, depth - 1);
          OrthogonalSlicingResult orthoAnalysis = other.getOrthogonalSlicingResult();

          if (orthoAnalysis.getAnalysisResult() != null) {
            // Get args
            List<Integer> args = Utils.findInfluencingParamters(orthoAnalysis.getAnalysisResult());
            unitContainer.setArgs(args);
            unitContainer.setMethod(caller);
            unitContainer.getDefinedFields().add(field);
            unitContainer.setAnalysisResult(orthoAnalysis.getAnalysisResult());
          }
        }
      }
    }

    return unitContainer;
  }
  // endregion
}


==> Resources/SourceCode/argsIdentifier.java <==
/* Licensed under GPL-3.0 */
package frontEnd;

import frontEnd.MessagingSystem.routing.Listing;
import java.util.ArrayList;
import java.util.List;
import rule.engine.EngineType;

/**
 * argsIdentifier class." -o " + tempFileOutApk_Scarf
 *
 * @author CryptoguardTeam Created on 2/5/19.
 * @version 03.07.01
 * @since 03.00.00
 *     <p>The central point for identifying the arguments and their description.
 */
public enum argsIdentifier {

  // region Values
  FORMAT(
      "in",
      "format",
      "Required: The format of input you want to scan, available styles "
          + EngineType.retrieveEngineTypeValues()
          + ".",
      "format",
      null,
      true),
  SOURCE(
      "s",
      "file/files/*.in/dir/ClassPathString",
      "Required: The source to be scanned use the absolute path or send all of the source files via the file input.in; ex. find -type f *.java >> input.in.",
      "file(s)/*.in/dir",
      null,
      true),
  DEPENDENCY("d", "dir", "The dependency to be scanned use the relative path.", "dir", null, false),
  OUT(
      "o",
      "file",
      "The file to be created with the output default will be the project name.",
      "file",
      null,
      false),
  NEW(
      "new",
      null,
      "The file to be created with the output if existing will be overwritten.",
      null,
      null,
      false),
  TIMEMEASURE("t", null, "Output the time of the internal processes.", null, null, false),
  FORMATOUT(
      "m",
      "formatType",
      "The output format you want to produce, " + Listing.getShortHelp() + ".",
      "formatType",
      null,
      true),
  PRETTY("n", null, "Output the analysis information in a 'pretty' format.", null, null, false),
  NOEXIT("X", null, "Upon completion of scanning, don't kill the JVM", null, null, false),
  // EXPERIMENTRESULTS("exp", null, "View the experiment based results.", null, null, false),
  VERSION("v", null, "Output the version number.", null, null, false),
  NOLOGS("VX", null, "Display logs only from the fatal logs", null, null, false),
  VERBOSE("V", null, "Display logs from debug levels", null, null, false),
  VERYVERBOSE("VV", null, "Display logs from trace levels", null, null, false),
  TIMESTAMP("ts", null, "Add a timestamp to the file output.", null, null, false),
  DEPTH("depth", null, "The depth of slicing to go into", "depth", null, false),
  // LOG("L", null, "Enable logging to the console.", null, null, false),
  JAVA(
      "java",
      "envVariable",
      "Directory of Java to be used JDK 7 for JavaFiles/Project and JDK 8 for ClassFiles/Jar",
      "java",
      null,
      false),
  ANDROID("android", "envVariable", "Specify of Android SDK", "android", null, false),
  HEURISTICS(
      "H", null, "The flag determining whether or not to display heuristics.", null, null, false),
  STREAM("st", null, "Stream the analysis to the output file.", null, null, false),
  HELP("h", null, "Print out the Help Information.", null, null, false),
  MAIN(
      "main",
      "className",
      "Choose the main class if there are multiple main classes in the files given.",
      "main",
      null,
      false),
  SCONFIG(
      "Sconfig",
      "file",
      "Choose the Scarf property configuration file.",
      "file.properties",
      Listing.ScarfXML,
      false),
  SASSESSFW(
      "Sassessfw", "variable", "The assessment framework", "variable", Listing.ScarfXML, false),
  SASSESSFWVERSION(
      "Sassessfwversion",
      "variable",
      "The assessment framework version",
      "variable",
      Listing.ScarfXML,
      false),
  SASSESSMENTSTARTTS(
      "Sassessmentstartts",
      "variable",
      "The assessment start timestamp",
      "variable",
      Listing.ScarfXML,
      false),
  SBUILDFW("Sbuildfw", "variable", "The build framework", "variable", Listing.ScarfXML, false),
  SBUILDFWVERSION(
      "Sbuildfwversion",
      "variable",
      "The build framework version",
      "variable",
      Listing.ScarfXML,
      false),
  SBUILDROOTDIR(
      "Sbuildrootdir", "dir", "The build root directory", "variable", Listing.ScarfXML, false),
  SPACKAGENAME("Spackagename", "variable", "The package name", "variable", Listing.ScarfXML, false),
  SPACKAGEROOTDIR(
      "Spackagerootdir", "dir", "The package root directory", "variable", Listing.ScarfXML, false),
  SPACKAGEVERSION(
      "Spackageversion", "variable", "The package version", "variable", Listing.ScarfXML, false),
  SPARSERFW("Sparserfw", "variable", "The parser framework", "variable", Listing.ScarfXML, false),
  SPARSERFWVERSION(
      "Sparserfwversion",
      "variable",
      "The parser framework version",
      "variable",
      Listing.ScarfXML,
      false),
  SUUID(
      "Suuid",
      "uuid",
      "The uuid of the current pipeline progress",
      "variable",
      Listing.ScarfXML,
      false);
  // endregion

  private String id;
  private String defaultArg;
  private String desc;
  private Listing formatType;
  private String argName;
  private Boolean required;

  argsIdentifier(
      String id, String defaultArg, String desc, String argName, Listing format, Boolean required) {
    this.id = id;
    this.defaultArg = defaultArg;
    this.desc = desc;
    this.argName = argName;
    this.formatType = format;
    this.required = required;
  }

  /**
   * lookup.
   *
   * @param id a {@link java.lang.String} object.
   * @return a {@link frontEnd.argsIdentifier} object.
   */
  public static argsIdentifier lookup(String id) {
    for (argsIdentifier in : argsIdentifier.values()) if (in.getId().equals(id)) return in;
    return null;
  }

  /**
   * lookup.
   *
   * @param type a {@link frontEnd.MessagingSystem.routing.Listing} object.
   * @return a {@link java.util.List} object.
   */
  public static List<argsIdentifier> lookup(Listing type) {
    List<argsIdentifier> args = new ArrayList<>();

    for (argsIdentifier in : argsIdentifier.values())
      if (in.formatType != null && in.formatType.equals(type)) args.add(in);

    return args;
  }

  /**
   * Getter for the field <code>id</code>.
   *
   * @return a {@link java.lang.String} object.
   */
  public String getId() {
    return this.id;
  }

  /**
   * getArg.
   *
   * @return a {@link java.lang.String} object.
   */
  public String getArg() {
    return "-" + this.id;
  }

  /**
   * Getter for the field <code>desc</code>.
   *
   * @return a {@link java.lang.String} object.
   */
  public String getDesc() {
    return this.name() + ": " + this.desc;
  }

  /**
   * hasDefaultArg.
   *
   * @return a {@link java.lang.Boolean} object.
   */
  public Boolean hasDefaultArg() {
    return defaultArg != null;
  }

  /**
   * Getter for the field <code>defaultArg</code>.
   *
   * @return a {@link java.lang.String} object.
   */
  public String getDefaultArg() {
    return defaultArg;
  }

  public Listing getFormatType() {
    return this.formatType;
  }

  public String getArgName() {
    return this.argName;
  }

  public Boolean getRequired() {
    return this.required;
  }
}

